A probabilistic virtual process chain to quantify process-induced uncertainties in Sheet Molding Compounds

The manufacturing process of Sheet Molding Compound (SMC) influences the properties of a component in a non-deterministic fashion. To predict this influence on the mechanical performance, we develop a virtual process chain acting as a digital twin for SMC specimens from compounding to failure. More specifically, we inform a structural simulation with individual fields for orientation and volume fraction computed from a direct bundle simulation of the manufacturing process. The structural simulation employs an interpolated direct deep material network to upscale a tailored SMC damage model. We evaluate hundreds of virtual specimens and conduct a probabilistic analysis of the mechanical performance. We estimate the contribution to uncertainty originating from the process-induced inherent random microstructure and from varying initial SMC stack configurations. Our predicted results are in good agreement with experimental tensile tests and thermogravimetric analysis.

==> results/DMN_discretization_frequencies/plot_fiber_orientation_volume_fraction.py <==
import pandas as pd
import seaborn as sns
import matplotlib.pyplot as plt
import meshio
import numpy.linalg as nla
import numpy as np
import glob
import matplotlib.patches as patches
from typing import List, Tuple
import itertools

ACCURACY = 3


class Rectangle:
    def __init__(self, p0: np.ndarray, p1: np.ndarray, p2: np.ndarray, p3: np.ndarray):
        self.p0 = p0
        self.p1 = p1
        self.p2 = p2
        self.p3 = p3

    def __repr__(self):
        return f"Rectangle: p0={self.p0}, p1={self.p1}, p2={self.p2}, p3={self.p3}"

    def divide(self):
        p0, p1, p2, p3, p4 = self.nodes()

        p01 = 1.0 / 2.0 * (self.p0 + self.p1)
        p12 = 1.0 / 2.0 * (self.p1 + self.p2)
        p23 = 1.0 / 2.0 * (self.p2 + self.p3)
        p30 = 1.0 / 2.0 * (self.p3 + self.p0)

        return [
            Rectangle(p0, p01, p4, p30),
            Rectangle(p01, p1, p12, p4),
            Rectangle(p4, p12, p2, p23),
            Rectangle(p30, p4, p23, p3),
        ]

    def nodes(self):
        p0 = np.copy(self.p0)
        p1 = np.copy(self.p1)
        p2 = np.copy(self.p2)
        p3 = np.copy(self.p3)
        p4 = 1.0 / 4.0 * (self.p0 + self.p1 + self.p2 + self.p3)

        return (p0, p1, p2, p3, p4)

    def plot(self):
        p0, p1, p2, p3, p4 = self.nodes()
        ax = plt.gca()
        ax.plot([p0[0], p1[0], p2[0], p3[0], p0[0]], [p0[1], p1[1], p2[1], p3[1], p0[1]], "-", color="grey", linewidth=1.0)


def decompose(rec: List[Rectangle]) -> List[Rectangle]:
    rec_new = list(itertools.chain(*[r.divide() for r in rec]))
    return rec + rec_new


def get_points(rec: List[Rectangle]) -> Tuple[np.ndarray]:
    points = []
    for r in rec:
        for p in r.nodes():
            p_ = tuple(p.round(ACCURACY))
            if p_ not in points:
                points.append(p_)

    xP, yP = list(zip(*points))
    xP = np.array(xP, dtype=np.float64)
    yP = np.array(yP, dtype=np.float64)

    return xP, yP


if __name__ == "__main__":

    plt.rcParams.update(
        {
            "text.usetex": True,
            "font.family": "serif",
            "font.serif": ["Times New Roman"],
        }
    )

    orientation_max_eigvals = []
    volume_fractions = []

    for file in glob.glob("./raw_data/*.vtu"):
        print(f"Processing file: {file}")
        mesh = meshio.read(filename=file)
        # Point data
        vf_point = mesh.point_data["Volume Fraction"]
        ori_point = mesh.point_data["Orientation Tensor (2nd Order)"].reshape(-1, 3, 3)

        # Cell data
        points = mesh.points
        if len(mesh.cells) == 1:
            idx = 0
        elif len(mesh.cells) == 2:
            idx = 1
        else:
            raise ValueError()

        cells = mesh.cells[idx]
        ori_cell = mesh.cell_data["Orientation Tensor (2nd Order)"][idx].reshape(-1, 3, 3)
        vf_cell = np.mean(vf_point[cells.data], axis=1)

        ori_eigval = nla.eigvalsh(ori_cell)
        ori_max_eigval = np.max(ori_eigval, axis=1)

        ori_max_eigval[ori_max_eigval < 0.5] = 0.5

        volume_fractions.append(vf_cell)
        orientation_max_eigvals.append(ori_max_eigval)

    data_frame = pd.DataFrame(
        {
            "vf": np.concatenate(volume_fractions),
            "ori": np.concatenate(orientation_max_eigvals),
            "bf": 47.0 / 26.0 * np.concatenate(volume_fractions),
        }
    )

    print(data_frame.describe())

    q = 0.53 / 100.0
    data_frame2 = data_frame[(data_frame.vf >= data_frame.vf.quantile(q)) & (data_frame.vf <= data_frame.vf.quantile(1.0 - q))]
    data_frame2 = data_frame2[(data_frame.ori >= data_frame.ori.quantile(q)) & (data_frame.ori <= data_frame.ori.quantile(1.0 - q))]

    data_frame3 = data_frame[(data_frame.vf <= data_frame.vf.quantile(1.0 - q))]

    # g = sns.jointplot(
    #     data=data_frame3,
    #     x="vf",
    #     y="ori",
    #     xlim=[0.15, 0.35],
    #     ylim=[0.50, 0.80],
    #     height=5,
    #     ratio=4,
    #     space=0,
    #     kind="hist",
    #     joint_kws=dict(bins=50),
    #     marginal_kws=dict(bins=50),
    #     cmap="viridis",
    # )

    g = sns.histplot(
        data=data_frame3,
        x="vf",
        y="ori",
        bins=50,
        cmap="viridis",
        cbar=False,
        # pthresh=0.0, pmax=1.0 - 0.53 / 100.0,
        linewidths=0.0,
        edgecolor="none",
        rasterized=True,
    )

    g.set_xlim([0.14, 0.36])
    g.set_ylim([0.49, 0.81])
    g.set_xlabel("Volume fraction $f$", fontsize=18)
    g.set_ylabel("Orientation $a$", fontsize=18)


    # cbar = g.collections[0].colorbar
    # cbar.ax.tick_params(labelsize=13)

    ax = g.axes

    vf_min, vf_max = [0.15, 0.35]
    ori_min, ori_max = [0.5, 0.8]

    rec = [
        Rectangle(p0=np.array([vf_min, ori_min]), p1=np.array([vf_max, ori_min]), p2=np.array([vf_max, ori_max]), p3=np.array([vf_min, ori_max])),
    ]

    rec = decompose(rec)
    rec = decompose(rec)
    xT, yT = get_points(rec)
    rec = decompose(rec)

    xV, yV = get_points(rec)
    N_train = len(xT)
    xV = xV[N_train:]
    yV = yV[N_train:]

    for r in rec:
        r.plot()

    # Training points
    ax.plot(xT, yT, "o", color="black", markersize=8.0, markerfacecolor="white", label=f"Training: {len(xT)} points")

    # Validation points
    ax.plot(xV, yV, "o", color="black", markersize=8.0, label=f"Testing: {len(xV)} points")


    plt.xticks(fontsize=13)
    plt.yticks(fontsize=13)
    plt.legend(bbox_to_anchor=(0.5,1.1), loc="upper center", ncol=2)

    ax.tick_params(axis="both", direction="in")
    plt.savefig("orientation_volume_fraction_discretization.pdf", dpi=600, bbox_inches='tight')


==> results/DMN_error_contour/error_contour.py <==
import pandas as pd
import seaborn as sns
import matplotlib.pyplot as plt
import numpy.linalg as nla
import numpy as np
import glob
import matplotlib.patches as patches
from mpl_toolkits.axes_grid1 import make_axes_locatable
from typing import List, Tuple
import itertools
import os
import math

ACCURACY = 3


class Rectangle:
    def __init__(self, p0: np.ndarray, p1: np.ndarray, p2: np.ndarray, p3: np.ndarray):
        self.p0 = p0
        self.p1 = p1
        self.p2 = p2
        self.p3 = p3

    def __repr__(self):
        return f"Rectangle: p0={self.p0}, p1={self.p1}, p2={self.p2}, p3={self.p3}"

    def divide(self):
        p0, p1, p2, p3, p4 = self.nodes()

        p01 = 1.0 / 2.0 * (self.p0 + self.p1)
        p12 = 1.0 / 2.0 * (self.p1 + self.p2)
        p23 = 1.0 / 2.0 * (self.p2 + self.p3)
        p30 = 1.0 / 2.0 * (self.p3 + self.p0)

        return [
            Rectangle(p0, p01, p4, p30),
            Rectangle(p01, p1, p12, p4),
            Rectangle(p4, p12, p2, p23),
            Rectangle(p30, p4, p23, p3),
        ]

    def nodes(self):
        p0 = np.copy(self.p0)
        p1 = np.copy(self.p1)
        p2 = np.copy(self.p2)
        p3 = np.copy(self.p3)
        p4 = 1.0 / 4.0 * (self.p0 + self.p1 + self.p2 + self.p3)

        return (p0, p1, p2, p3, p4)

    def plot(self):
        p0, p1, p2, p3, p4 = self.nodes()
        ax = plt.gca()
        ax.plot([p0[0], p1[0], p2[0], p3[0], p0[0]], [p0[1], p1[1], p2[1], p3[1], p0[1]], "-", color="grey", linewidth=1.0)


def decompose(rec: List[Rectangle]) -> List[Rectangle]:
    rec_new = list(itertools.chain(*[r.divide() for r in rec]))
    return rec + rec_new


def get_points(rec: List[Rectangle]) -> Tuple[np.ndarray]:
    points = []
    for r in rec:
        for p in r.nodes():
            p_ = tuple(p.round(ACCURACY))
            if p_ not in points:
                points.append(p_)

    xP, yP = list(zip(*points))
    xP = np.array(xP, dtype=np.float64)
    yP = np.array(yP, dtype=np.float64)

    return xP, yP


def extract_stress(values):
    sliced_values = values[:, 8:14]

    N_steps, _ = sliced_values.shape

    values_reshaped = np.zeros((N_steps, 3, 3))

    values_reshaped[:, 0, 0] = sliced_values[:, 0]
    values_reshaped[:, 1, 1] = sliced_values[:, 1]
    values_reshaped[:, 2, 2] = sliced_values[:, 2]

    values_reshaped[:, 1, 2] = values_reshaped[:, 2, 1] = sliced_values[:, 3]
    values_reshaped[:, 0, 2] = values_reshaped[:, 2, 0] = sliced_values[:, 4]
    values_reshaped[:, 0, 1] = values_reshaped[:, 1, 0] = sliced_values[:, 5]

    return values_reshaped

if __name__ == "__main__":

    plt.rcParams.update(
        {
            "text.usetex": True,
            "font.family": "serif",
            "font.serif": ["Times New Roman"],
        }
    )

    fig, ax = plt.subplots()

    ax.set_xlim([0.14, 0.36])
    ax.set_ylim([0.49, 0.81])
    ax.set_xlabel("Volume fraction $f$", fontsize=18)
    ax.set_ylabel("Orientation $a$", fontsize=18)

    vf_min, vf_max = [0.15, 0.35]
    ori_min, ori_max = [0.5, 0.8]

    rec = [
        Rectangle(p0=np.array([vf_min, ori_min]), p1=np.array([vf_max, ori_min]), p2=np.array([vf_max, ori_max]), p3=np.array([vf_min, ori_max])),
    ]

    rec = decompose(rec)
    rec = decompose(rec)
    xT, yT = get_points(rec)
    rec = decompose(rec)

    xA, yA = get_points(rec)
    N_train = len(xT)
    xV = xA[N_train:]
    yV = yA[N_train:]


    base_path = "./raw_data"
    base_name = "point{idx}_volB{bf}_a11{ori}_load_uni_dir_000"

    prefactor = 47.0 / 26.0
    mean_errors = []
    max_errors = []
    for idx, (vf, ori) in enumerate(zip(xA, yA)):
        bf = prefactor * vf

        vf_str = "{:6.5f}".format(vf).replace(".", "")
        bf_str = "{:6.5f}".format(bf).replace(".", "")
        ori_str = "{:6.5f}".format(ori).replace(".", "")
        idx_str = "{:03d}".format(idx)
    
        DNS_results = os.path.join("./raw_data", "DNS_" + base_name.format(idx=idx_str, bf=bf_str, ori=ori_str), "results.txt")
        DMN_results = os.path.join("./raw_data", "DMN_" + base_name.format(idx=idx_str, bf=bf_str, ori=ori_str), "results.txt")

        DNS_stress_data = extract_stress(np.loadtxt(DNS_results, dtype=float, skiprows=1))
        DMN_stress_data = extract_stress(np.loadtxt(DMN_results, dtype=float, skiprows=1))

        stress_error = nla.norm(DNS_stress_data - DMN_stress_data, axis=(1,2), ord=2) / np.max(nla.norm(DNS_stress_data, axis=(1,2), ord=2)) * 100

        mean_stress_error = np.mean(stress_error)
        max_stress_error = np.max(stress_error)

        mean_errors.append(mean_stress_error)
        max_errors.append(max_stress_error)

    print("Max mean error: ", max(mean_errors), ", Max max error: ", max(max_errors))

    cbar_spacing = 0.50
    format_str = r"{:.2f}\%".format

    vmin = math.floor(min(max_errors) / cbar_spacing) * cbar_spacing
    vmax = math.ceil(max(max_errors) / cbar_spacing) * cbar_spacing
    print(f"Min: {vmin} Max: {vmax}")

    ticks = np.arange(vmin, vmax + 1e-9, cbar_spacing)
    levels = np.linspace(vmin, vmax, 1000, endpoint=True)
    tick_labels = [format_str(t) for t in ticks]

    cntr = ax.tricontourf(xA, yA, max_errors,  levels=levels, cmap="viridis")
    ax.set_rasterization_zorder(2)

    for r in rec:
        r.plot()

    # Training points
    ax.plot(xT, yT, "o", color="black", markersize=8.0, markerfacecolor="white", label=f"Validation: {len(xT)} points")

    # Validation points
    ax.plot(xV, yV, "o", color="black", markersize=8.0, label=f"Test: {len(xV)} points")

    plt.xticks(fontsize=13)
    plt.yticks(fontsize=13)
    plt.legend(bbox_to_anchor=(0.5,1.1), loc="upper center", ncol=2)

    ax.tick_params(axis="both", direction="in")
    plt.savefig("max_error_countour.pdf", dpi=600, bbox_inches='tight')
